jinns: a JAX Library for Physics-Informed Neural Networks

jinns is an open-source Python library for physics-informed neural networks, built to tackle both forward and inverse problems, as well as meta-model learning. Rooted in the JAX ecosystem, it provides a versatile framework for efficiently prototyping real-problems, while easily allowing extensions to specific needs. Furthermore, the implementation leverages existing popular JAX libraries such as equinox and optax for model definition and optimisation, bringing a sense of familiarity to the user. Many models are available as baselines, and the documentation provides reference implementations of different use-cases along with step-by-step tutorials for extensions to specific needs. The code is available on Gitlab https://gitlab.com/mia_jinns/jinns.

==> code/fisherkpp_forward.py <==
class FisherKPP_forwardAD(jinns.loss.PDENonStatio):
    """
    Implementation of the Fisher KPP equation with forward AD
    to be used in the context of SPINN
    """
    dim_x: int = eqx.field(default=1, static=True)
    def equation(self, t_x, u, params):
        s = jnp.zeros((1, self.dim_x + 1))
        s = s.at[0].set(1.0)
        u_tx, du_dt = jax.jvp(
            lambda t_x: u(t_x, params),
            (t_x,),
            (jnp.repeat(s, t_x.shape[0], axis=0),), # tangent vector
        )
        lap = jinns.loss.laplacian_fwd(
            t_x, u, params, eq_type="nonstatio_PDE"
        )
        return (du_dt - params.eq_params["D"] * lap
            - u_tx * (params.eq_params["r"] - params.eq_params["g"]
            * u_tx)
        )


==> code/fisherkpp_reverse.py <==
class FisherKPP_reverseAD(jinns.loss.PDENonStatio):
    def equation(self, t_x, u, params):
        du_dt = grad(u)(t_x, params)[0]
        lap = jinns.loss.laplacian_rev(
            t_x, u, params, eq_type="nonstatio_PDE"
        )[..., None]
        return (du_dt - params.eq_params["D"] * lap
            - u(t_x, params)
            * (params.eq_params["r"] - params.eq_params["g"]
            * u(t_x, params))
        )

==> code/linear_ode.py <==
class Linear_ODE(jinns.loss.ODE):
    def equation(self, t, u, params):
        du_dt = jax.grad(u, 0)
        return du_dt(t, params) - params.eq_params["a"] * u(t, params)

==> code/poisson.py <==
def source_term(xy):
    x, y = xy[0], xy[1]
    res = # TODO: implement your source term
    return res

class PoissonLoss2D(jinns.loss.PDEStatio):
    def equation(self, x, u, params):
        u_pinn = lambda x, params: u(x, params)
        a_times_jac_u = lambda x, params: (
            params.eq_params["a"](x, params) *
            jax.jacrev(u_pinn, 0)(x, params)
        )
        return jinns.loss.divergence_rev(
            x, a_times_jac_u, params, eq_type="statio_PDE"
        ) + source_term(x, params)
